Extensions of CM elliptic curves and orbit counting on the projective line

There are several formulas for the number of orbits of the projective line under the action of subgroups of $GL_2$. We give an interpretation of two such formulas in terms of the geometry of elliptic curves, and prove a more general formula for a large class of congruence subgroups of Bianchi groups. Our formula involves the number of walks on a certain graph called an isogeny volcano. Underlying our results is a complete description of the group of extensions of a pair of CM elliptic curves, and of a pair of lattices in a quadratic field.

==> count_curves.py <==
from sage.all import valuation, prod, QuadraticField, gcd, lcm, euler_phi

def chi(K, p):
    """1 if p is split in the quadratic field K, -1 if p is inert, 0 if p is ramified"""
    P = K.primes_above(p)[0]
    if P.ramification_index() == 2:
        return 0
    elif P.residue_class_degree() == p:
        return 1
    else:
        return -1

def r_prime(p, K, a, b, c):
    """Computes the number of cyclic subgroups of size p^c of a given elliptic curve
    of conductor p^a with CM by K such that the quotient has conductor p^b"""
    if a < b and c < b-a:
        return 0
    elif 0 < a <= b and c == b-a:
        return p^c
    elif 0 == a < b and c == b:
        return (p - chi(K, p)) * p**(c-1)
    elif a <= b and b-a < c < b+a:
        return (p-1) * p**((b-a+c)/2-1)
    elif a <= b and c == b+a:
        return (p-chi(K, p)-1) * p**(b-1)
    elif a <= b and c == b+a+1:
        return (1+chi(K,p)) * (p-chi(K,p)) * p**(b-1)
    elif a <= b and c > b+a+1:
        return (chi(K, p) + abs(chi(K,p))) * (p-1) * p**(b-1)
    elif a > b:
        return r_prime(p, K, b, b, c-a+b)
    else:
        print "Error: None of the cases matched (this should not happen)"
        print "a, b, c: ", a, b, c
        return

def r(K, a, b, c):
    """Computes the number of cyclic subgroups of size c of a given elliptic curve
    of conductor a with CM by K such that the quotient has conductor b"""
    return prod(r_prime(p, K, valuation(a,p), valuation(b,p), valuation(c,p)) 
                for p in set(a.prime_divisors() + b.prime_divisors() + c.prime_divisors()))

def phi_reduced(n):
    """The size of (Z/nZ)^x / {+-1}"""
    return euler_phi(n) / (1 if n <=2 else 2)

def hL(K, L):
    """The class number of the order O_L in the quadratic field K"""
    return K.class_number() * L * prod(1 - chi(K, p) / p for p in L.prime_divisors())

def omega(n):
    """Counts the number of distinct prime divisors"""
    return len(n.prime_divisors())

def count(d, f1, f2):
    """Counts the number of elliptic curves on an abelian surface A 
    which is the product of two elliptic curves with CM by K=Q(sqrt(d)),
    having conductors f1 and f2, modulo the action of Aut(A)"""
    D = d if d < 0 else -d
    if D in (-1, -3):
        print "Error: Imaginary quadratic field has extra units"
        return None
    K = QuadraticField(d) if d < 0 else QuadraticField(-d)
    h = K.class_number()
    f = lcm(f1, f2)
    fp = gcd(f1, f2)
    return sum(hL(K, L) * phi_reduced(f//L) * sum(2**omega(L//g) * r(K, fp, g, f//L) for g in L.divisors()) for L in f.divisors())
